Sharpness-aware Orthogonalized Momentum Algorithms

Adversarial sharpness penalty per iteration of a base optimizer, known as sharpness-aware minimization (SAM), is an accepted technique to improve generalization in deep learning. Recently, Muon has emerged as a dominant optimization algorithm for training large language models (LLMs). It achieves lower sample complexity for heavy-tailed gradient updates - a phenomenon common in LLM training. However, sharpness penalties with Muon updates are yet largely unexplored in the literature. Moreover, the behavior of SAM under heavy-tailed noise is unknown both theoretically and empirically. A potential reason for this gap is the additional cost of extra gradient computation per iteration for penalty perturbations in SAM, which becomes prohibitive for LLMs. This paper introduces Sharpness-aware Orthogonalized Momentum Algorithm (SOMA) to combine a computationally efficient and theoretically grounded perturbation scheme with the Muon algorithm. The key idea is to use stale (purely) stochastic gradient noise for adversarial perturbations. Theoretically, we show that SOMA's sample complexity is invariant to the perturbation direction. We provide explorations and insights into SOMA's robustness to heavy-tailed gradient noise. We extensively explore SOMA's efficacy in (a) mitigating quality degradation due to post-training quantization, and (b) catastrophic forgetting during fine-tuning of LLMs.

==> atlas_opt_cpt_curves/tools/make_curves.py <==
"""Training curves of the 15 optimizers (continued-pretraining runs with the tuned hyper-parameters), as pgfplots/TikZ plots that read CSV files.

Plots (same metrics as the results table): FineWeb-Edu NanoGPT and FineWeb-Edu Pythia: training loss and validation perplexity;
CIFAR-10 Airbench CNN: training loss and validation accuracy.  x axis = optimizer steps (100 steps per epoch, as logged: step = 100 x epoch); mean over the 3 seeds (sd is in the CSV files).
Colours follow the table: AdamW family red shades, SGD family blue shades, Muon family green shades.
Sources (read only): /home/anant/atlas_opt/cpt_results/{nanogpt,pythia70m}_v2_logs.csv (all 15 optimizers),
  CIFAR-10: the 4 new optimizers (MSOMA, MSAM, SAW, FSAW) from /home/anant/atlas_opt/cpt_results/cifar10_v2_logs.csv and the 11 earlier optimizers from
  /home/anant/atlas_opt_v2/logs/cifar10_v2_logs.csv (their CIFAR hyper-parameters are unchanged; same runs as in the table).
Nothing outside this folder is modified.      python tools/make_curves.py  ->  data/, plots/, common/, figure_curves.tex, main.tex, README.md
"""
import csv, os, shutil, statistics as st

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
os.chdir(ROOT)
NEW = "/home/anant/atlas_opt/cpt_results"
OLD = "/home/anant/atlas_opt_v2/logs"
SEEDS = {"42", "43", "44"}
# (family, colour, line style, display name)
OPT = {
    "adam": ("adam", "8E0000", "solid", "AdamW"), "sam_adam": ("adam", "D32F2F", "dashed", "SAW"), "fsam_adam": ("adam", "F06A5F", "dotted", "FSAW"),
    "sgd": ("sgd", "0D2A6B", "solid", "SGD"), "sam": ("sgd", "1565C0", "dashed", "SAM"), "fsam": ("sgd", "2E8BE6", "dotted", "FSAM"), "msam": ("sgd", "5AB0F5", "dashdotted", "MSAM"),
    "muon": ("muon", "0A3D0A", "solid", "Muon"), "muon_sam": ("muon", "1B7A3A", "dashed", "SpecSAM-Muon"), "fsam_ortho_muon": ("muon", "2FA05A", "dotted", "FP-SOMA"),
    "fsam_ortho_muon_stale_momentum": ("muon", "00897B", "dashdotted", "SOMA"), "randsam_muon": ("muon", "5DBB63", "densely dashed", "RandSAM-Muon"),
    "soma_prens5": ("muon", "7CB342", "loosely dashed", "SOMA-PreNS5"), "op_soma_postns5": ("muon", "A5D86E", "densely dashdotted", "OP-SOMA-PostNS5"),
    "msoma": ("muon", "33691E", "loosely dotted", "MSOMA"),
}
# model -> (title, experiment id, last epoch, metrics [(key, column, y label)])
MODELS = {
    "nanogpt": ("FineWeb-Edu NanoGPT", "nanogpt_v2", 15, [("train_loss", "train_loss", "Train loss"), ("val_ppl", "val_ppl", "Val ppl")]),
    "pythia70m": ("FineWeb-Edu Pythia", "pythia70m_v2", 14, [("train_loss", "train_loss", "Train loss"), ("val_ppl", "val_ppl", "Val ppl")]),
    "cifar10": ("CIFAR-10 Airbench CNN", "cifar10_v2", 7, [("train_loss", "train_loss", "Train loss"), ("val_acc", "val_acc", "Val acc (\\%)")]),
}
MACRO = {"muon": r"\muon", "muon_sam": r"\specsammuon", "fsam_ortho_muon": r"\fpsoma", "fsam_ortho_muon_stale_momentum": r"\soma", "randsam_muon": r"\randsammuon",
         "soma_prens5": r"\opsomapre", "op_soma_postns5": r"\opsomapost", "msoma": r"\msoma", "adam": r"\adamw", "sam_adam": r"\saw", "fsam_adam": r"\fsaw",
         "sgd": r"\sgd", "sam": r"\sam", "fsam": r"\fsam", "msam": r"\msam"}          # names are typeset by the paper's own macros (small caps etc.)
LEG_ROWS = [["muon", "muon_sam", "fsam_ortho_muon", "fsam_ortho_muon_stale_momentum", "randsam_muon", "soma_prens5", "op_soma_postns5", "msoma"],     # Muon family (green)
            ["adam", "sam_adam", "fsam_adam", "sgd", "sam", "fsam", "msam"]]                                                                            # AdamW family (red), SGD family (blue)
SPE = 100          # optimizer steps per epoch (main_experiment.py: steps_per_epoch = 100, identical for every model)


def xticks(E):
    steps = [e * SPE for e in range(1, E + 1)]
    t = "xtick={%s}" % ",".join(map(str, steps))
    if E > 8:
        t += ", xticklabels={%s}" % ",".join(str(v) if v % 200 == 0 else "{}" for v in steps)
    return t


key = lambda o: "cv-" + o.replace("_", "-")
sd = lambda xs: st.stdev(xs) if len(xs) > 1 else 0.0


def read(path, only=None):
    out = {}
    for r in csv.DictReader(open(path, newline="")):
        if r["seed"] in SEEDS and r["optimizer"] in OPT and (only is None or r["optimizer"] in only):
            out.setdefault((r["optimizer"], int(r["epoch"])), []).append((float(r["train_loss"]), float(r["val_accuracy"]), float(r["val_perplexity"])))
    return out


def load(m):
    cid = MODELS[m][1]
    if m != "cifar10":
        return read(f"{NEW}/{cid}_logs.csv")
    new4 = {"msoma", "msam", "sam_adam", "fsam_adam"}
    per = read(f"{OLD}/{cid}_logs.csv", only=set(OPT) - new4)
    per.update(read(f"{NEW}/{cid}_logs.csv", only=new4))
    return per


def main():
    for d in ("data", "plots", "common"):
        shutil.rmtree(d, ignore_errors=True)
    os.makedirs("data"); os.makedirs("plots"); os.makedirs("common")
    for m, (title, cid, E, metrics) in MODELS.items():
        per = load(m); os.makedirs(f"data/{m}")
        for o in OPT:
            assert all(len(per.get((o, e), [])) == 3 for e in range(1, E + 1)), (m, o, "need 3 seeds x every epoch")
            with open(f"data/{m}/{o}.csv", "w", newline="") as f:
                w = csv.writer(f); cols = [(k, {"train_loss": 0, "val_acc": 1, "val_ppl": 2}[c]) for k, c, _ in metrics]
                w.writerow(["step", "epoch"] + [x for k, _ in cols for x in (k, k + "_sd")])
                for e in range(1, E + 1):
                    v = per[(o, e)]
                    w.writerow([e * SPE, e] + [f"{x:.5f}" for _, i in cols for x in (st.mean(t[i] for t in v), sd([t[i] for t in v]))])
    # ---------------- preamble: colours/styles + manual three-row legend (one row per family) ----------------
    pre = ["% AUTO-GENERATED by tools/make_curves.py", r"\usepackage{pgfplots}", r"\usepgfplotslibrary{groupplots}", r"\pgfplotsset{compat=1.17}",
           r"\providecommand{\curvesroot}{atlas_opt_cpt_curves}  % folder that contains data/",
           r"\providecommand{\fitwidth}[1]{\resizebox{\ifdim\width>\textwidth\textwidth\else\width\fi}{!}{#1}}  % shrink to the text width only if wider", ""]
    for o, (fam, hexcol, dash, name) in OPT.items():
        pre += [r"\definecolor{c%s}{HTML}{%s}" % (key(o), hexcol), r"\tikzset{%s/.style={color=c%s, %s, line width=0.9pt}}" % (key(o), key(o), dash)]
    ncol = max(len(r) for r in LEG_ROWS)                                    # 8 columns, 2 rows: the legend is a small aligned table, so it can never wrap onto a third line
    cells = [[r"\legsw{%s}{%s}" % (key(o), MACRO[o]) for o in row] + [""] * (ncol - len(row)) for row in LEG_ROWS]
    leg = "\n".join(["%% legend: line sample + the paper's name macros (\\muon, \\soma, ... from your preamble); 2 rows x %d aligned columns, placed above the plots" % ncol,
                     r"\newcommand{\legsw}[2]{\tikz[baseline=-0.55ex]\draw[#1, line width=1.2pt] (0,0)--(0.7,0);\,{\scriptsize #2}}",
                     r"\newcommand{\curveslegend}{{\centering\fitwidth{\begin{tabular}{@{}l" + r"@{\hspace{1.3em}}l" * (ncol - 1) + r"@{}}"] +
                    ["  " + " & ".join(c) + (r" \\" if i == 0 else "") for i, c in enumerate(cells)] + [r"\end{tabular}}\par}}"])
    pre.append(leg)
    pre.append(r"""
\pgfplotsset{
  curve axis/.style={width=\columnwidth, height=0.72\columnwidth, grid=major, grid style={gray!20}, xlabel={Step}, tick align=outside,
    tick label style={font=\scriptsize}, x tick label style={font=\tiny}, label style={font=\footnotesize}, title style={font=\footnotesize}, scaled y ticks=false, scaled x ticks=false},
  grid curve axis/.style={width=0.285\textwidth, height=0.215\textwidth, grid=major, grid style={gray!20}, tick align=outside,
    tick label style={font=\scriptsize}, x tick label style={font=\tiny}, label style={font=\footnotesize}, title style={font=\footnotesize, yshift=-2pt}, scaled y ticks=false, scaled x ticks=false},
}
""")
    open("common/preamble.tex", "w").write("\n".join(pre))
    # ---------------- single plots (no legend; use \curveslegend below) ----------------
    for m, (title, cid, E, metrics) in MODELS.items():
        for mk, col, ylabel in metrics:
            t = ["% AUTO-GENERATED", r"\begin{tikzpicture}", r"\begin{axis}[curve axis, title={%s}, ylabel={%s}, xmin=%d, xmax=%d, %s]" % (title, ylabel, SPE, E * SPE, xticks(E))]
            t += [r"\addplot[%s] table[col sep=comma, x=step, y=%s]{\curvesroot/data/%s/%s.csv};" % (key(o), mk, m, o) for o in OPT]
            t += [r"\end{axis}", r"\end{tikzpicture}", ""]
            open(f"plots/{m}_{mk}.tex", "w").write("\n".join(t))
    # ---------------- 2 x 3 grid: columns = datasets, row 1 = training loss, row 2 = validation perplexity (language models) / accuracy (CNN) ----------------
    g = ["% AUTO-GENERATED: columns = datasets (NanoGPT | Pythia | CIFAR-10), row 1 = train loss, row 2 = Val ppl (language models) or Val acc (CNN)", r"\begin{tikzpicture}",
         r"\begin{groupplot}[grid curve axis, group style={group size=3 by 2, horizontal sep=1.45cm, vertical sep=1.25cm}]"]
    for r in range(2):
        for c, (m, (title, cid, E, metrics)) in enumerate(MODELS.items()):
            mk, col, ylabel = metrics[r]
            opts = ["xmin=%d" % SPE, "xmax=%d" % (E * SPE), xticks(E), "ylabel={%s}" % ylabel]
            if r == 0: opts.append("title={%s}" % title)                    # dataset names on top of the columns
            if r == 1: opts.append("xlabel={Step}")
            g.append(r"\nextgroupplot[" + ", ".join(opts) + "]")
            g += [r"\addplot[%s] table[col sep=comma, x=step, y=%s]{\curvesroot/data/%s/%s.csv};" % (key(o), mk, m, o) for o in OPT]
    g += [r"\end{groupplot}", r"\end{tikzpicture}", ""]
    open("plots/grid_all.tex", "w").write("\n".join(g))
    open("figure_curves.tex", "w").write(
        "% AUTO-GENERATED\n\\begin{figure*}[t]\n  \\centering\n  \\curveslegend\n  \\vspace{4pt}\n\n  \\fitwidth{\\input{\\curvesroot/plots/grid_all.tex}}\n"
        "  \\caption{Training curves of the fifteen optimizers (mean over 3 seeds) on FineWeb-Edu NanoGPT, FineWeb-Edu Pythia and the CIFAR-10 Airbench CNN: "
        "training loss, and validation perplexity (language models) or validation accuracy (CNN), against the optimizer step (100 steps per epoch). Colour marks the base optimizer family: Muon (green shades), AdamW (red shades), "
        "SGD (blue shades). Training loss of the single-pass methods (\\soma, \\opsomapre, \\opsomapost, \\randsammuon, \\msam, \\msoma) "
        "is measured at the perturbed weights.}\n  \\label{fig:curves}\n\\end{figure*}\n")
    open("main.tex", "w").write(r"""% Complete example: compile with pdfLaTeX; main.tex sits next to common/, data/, plots/.
\documentclass[10pt,twocolumn]{article}
\usepackage[margin=0.75in,columnsep=0.25in]{geometry}
\usepackage[T1]{fontenc}
\usepackage{amsmath,amssymb}
\newcommand{\curvesroot}{.}
% stand-ins for the paper's name macros (your paper already defines these)
\usepackage{xcolor}
\newcommand{\muon}{\textsc{Muon}}\newcommand{\specsammuon}{\textsc{Ssm}}\newcommand{\fpsoma}{\textsc{FP-Soma}}\newcommand{\soma}{\textsc{Soma}}
\newcommand{\randsammuon}{\textsc{Rsm}}\newcommand{\opsomapre}{\textsc{Opspre}}\newcommand{\opsomapost}{\textsc{Opspost}}\newcommand{\msoma}{\textsc{Msoma}}
\newcommand{\adamw}{\textsc{AdamW}}\newcommand{\saw}{\textsc{Saw}}\newcommand{\fsaw}{\textsc{Fsaw}}
\newcommand{\sgd}{SGD}\newcommand{\sam}{\textsc{Sam}}\newcommand{\fsam}{\textsc{F-Sam}}\newcommand{\msam}{\textsc{Msam}}
\input{\curvesroot/common/preamble.tex}
\title{Training Curves of Fifteen Optimizers}\author{}\date{}
\begin{document}
\maketitle
\input{\curvesroot/figure_curves.tex}
\end{document}
""")
    open("README.md", "w").write("""# atlas_opt_cpt_curves: training curves of the 15 optimizers (continued pretraining, tuned hyper-parameters)

* `figure_curves.tex` (full-width 2x3 grid: columns = datasets, rows = train loss / Val ppl or Val acc; two-row legend above the plots), `plots/grid_all.tex`, and 6 single plots `plots/<model>_<metric>.tex`
  (nanogpt, pythia70m: train_loss, val_ppl; cifar10: train_loss, val_acc).
* `data/<model>/<optimizer>.csv`: mean and sd over 3 seeds at every logged step (step = 100 x epoch; columns `step`, `epoch`, then the metrics); the `.tex` files only read these. `common/preamble.tex`: colours, styles, `\\curveslegend`.
* Colours: AdamW family red shades, SGD family blue shades, Muon family green shades; line styles differ inside a family. Legend names use the paper's macros (\\muon, \\soma, ...), so they match the results table.
* Sources (read only): /home/anant/atlas_opt/cpt_results/*_v2_logs.csv; CIFAR-10 of the 11 earlier optimizers: /home/anant/atlas_opt_v2/logs/cifar10_v2_logs.csv.
Overleaf: upload the folder; preamble `\\newcommand{\\curvesroot}{atlas_opt_cpt_curves}` + `\\input{\\curvesroot/common/preamble.tex}`; body `\\input{\\curvesroot/figure_curves.tex}`
(or `\\input{\\curvesroot/plots/<model>_<metric>.tex}` inside a `figure`, with `\\curveslegend` below it).
""")
    print("done")


if __name__ == "__main__":
    main()


==> atlas_opt_cpt_curves_old/tools/make_curves.py <==
"""Training curves of the 15 optimizers (continued-pretraining runs with the tuned hyper-parameters), as pgfplots/TikZ plots that read CSV files.

Plots (same metrics as the results table): FineWeb-Edu NanoGPT and FineWeb-Edu Pythia: training loss and validation perplexity;
CIFAR-10 Airbench CNN: training loss and validation accuracy.  Per epoch, mean over the 3 seeds (sd is in the CSV files).
Colours follow the table: AdamW family red shades, SGD family blue shades, Muon family green shades.
Sources (read only): /home/anant/atlas_opt/cpt_results/{nanogpt,pythia70m}_v2_logs.csv (all 15 optimizers),
  CIFAR-10: the 4 new optimizers (MSOMA, MSAM, SAW, FSAW) from /home/anant/atlas_opt/cpt_results/cifar10_v2_logs.csv and the 11 earlier optimizers from
  /home/anant/atlas_opt_v2/logs/cifar10_v2_logs.csv (their CIFAR hyper-parameters are unchanged; same runs as in the table).
Nothing outside this folder is modified.      python tools/make_curves.py  ->  data/, plots/, common/, figure_curves.tex, main.tex, README.md
"""
import csv, os, shutil, statistics as st

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
os.chdir(ROOT)
NEW = "/home/anant/atlas_opt/cpt_results"
OLD = "/home/anant/atlas_opt_v2/logs"
SEEDS = {"42", "43", "44"}
# (family, colour, line style, display name)
OPT = {
    "adam": ("adam", "8E0000", "solid", "AdamW"), "sam_adam": ("adam", "D32F2F", "dashed", "SAW"), "fsam_adam": ("adam", "F06A5F", "dotted", "FSAW"),
    "sgd": ("sgd", "0D2A6B", "solid", "SGD"), "sam": ("sgd", "1565C0", "dashed", "SAM"), "fsam": ("sgd", "2E8BE6", "dotted", "FSAM"), "msam": ("sgd", "5AB0F5", "dashdotted", "MSAM"),
    "muon": ("muon", "0A3D0A", "solid", "Muon"), "muon_sam": ("muon", "1B7A3A", "dashed", "SpecSAM-Muon"), "fsam_ortho_muon": ("muon", "2FA05A", "dotted", "FP-SOMA"),
    "fsam_ortho_muon_stale_momentum": ("muon", "00897B", "dashdotted", "SOMA"), "randsam_muon": ("muon", "5DBB63", "densely dashed", "RandSAM-Muon"),
    "soma_prens5": ("muon", "7CB342", "loosely dashed", "SOMA-PreNS5"), "op_soma_postns5": ("muon", "A5D86E", "densely dashdotted", "OP-SOMA-PostNS5"),
    "msoma": ("muon", "33691E", "loosely dotted", "MSOMA"),
}
# model -> (title, experiment id, last epoch, metrics [(key, column, y label)])
MODELS = {
    "nanogpt": ("FineWeb-Edu NanoGPT", "nanogpt_v2", 15, [("train_loss", "train_loss", "Train loss"), ("val_ppl", "val_ppl", "Val ppl")]),
    "pythia70m": ("FineWeb-Edu Pythia", "pythia70m_v2", 14, [("train_loss", "train_loss", "Train loss"), ("val_ppl", "val_ppl", "Val ppl")]),
    "cifar10": ("CIFAR-10 Airbench CNN", "cifar10_v2", 7, [("train_loss", "train_loss", "Train loss"), ("val_acc", "val_acc", "Val acc (\\%)")]),
}
key = lambda o: "cv-" + o.replace("_", "-")
sd = lambda xs: st.stdev(xs) if len(xs) > 1 else 0.0


def read(path, only=None):
    out = {}
    for r in csv.DictReader(open(path, newline="")):
        if r["seed"] in SEEDS and r["optimizer"] in OPT and (only is None or r["optimizer"] in only):
            out.setdefault((r["optimizer"], int(r["epoch"])), []).append((float(r["train_loss"]), float(r["val_accuracy"]), float(r["val_perplexity"])))
    return out


def load(m):
    cid = MODELS[m][1]
    if m != "cifar10":
        return read(f"{NEW}/{cid}_logs.csv")
    new4 = {"msoma", "msam", "sam_adam", "fsam_adam"}
    per = read(f"{OLD}/{cid}_logs.csv", only=set(OPT) - new4)
    per.update(read(f"{NEW}/{cid}_logs.csv", only=new4))
    return per


def main():
    for d in ("data", "plots", "common"):
        shutil.rmtree(d, ignore_errors=True)
    os.makedirs("data"); os.makedirs("plots"); os.makedirs("common")
    for m, (title, cid, E, metrics) in MODELS.items():
        per = load(m); os.makedirs(f"data/{m}")
        for o in OPT:
            assert all(len(per.get((o, e), [])) == 3 for e in range(1, E + 1)), (m, o, "need 3 seeds x every epoch")
            with open(f"data/{m}/{o}.csv", "w", newline="") as f:
                w = csv.writer(f); cols = [(k, {"train_loss": 0, "val_acc": 1, "val_ppl": 2}[c]) for k, c, _ in metrics]
                w.writerow(["epoch"] + [x for k, _ in cols for x in (k, k + "_sd")])
                for e in range(1, E + 1):
                    v = per[(o, e)]
                    w.writerow([e] + [f"{x:.5f}" for _, i in cols for x in (st.mean(t[i] for t in v), sd([t[i] for t in v]))])
    # ---------------- preamble: colours/styles + manual three-row legend (one row per family) ----------------
    pre = ["% AUTO-GENERATED by tools/make_curves.py", r"\usepackage{pgfplots}", r"\usepgfplotslibrary{groupplots}", r"\pgfplotsset{compat=1.17}",
           r"\providecommand{\curvesroot}{atlas_opt_cpt_curves}  % folder that contains data/",
           r"\providecommand{\fitwidth}[1]{\resizebox{\ifdim\width>\textwidth\textwidth\else\width\fi}{!}{#1}}  % shrink to the text width only if wider", ""]
    for o, (fam, hexcol, dash, name) in OPT.items():
        pre += [r"\definecolor{c%s}{HTML}{%s}" % (key(o), hexcol), r"\tikzset{%s/.style={color=c%s, %s, line width=0.9pt}}" % (key(o), key(o), dash)]
    pre.append(r"""
\newcommand{\legsw}[2]{\tikz[baseline=-0.55ex]\draw[#1] (0,0)--(0.6,0);\,{\footnotesize #2}}
\newcommand{\curveslegend}{{\centering
  \legsw{cv-adam}{AdamW}\quad\legsw{cv-sam-adam}{SAW}\quad\legsw{cv-fsam-adam}{FSAW}\par\smallskip
  \legsw{cv-sgd}{SGD}\quad\legsw{cv-sam}{SAM}\quad\legsw{cv-fsam}{FSAM}\quad\legsw{cv-msam}{MSAM}\par\smallskip
  \legsw{cv-muon}{Muon}\quad\legsw{cv-muon-sam}{SpecSAM-Muon}\quad\legsw{cv-fsam-ortho-muon}{FP-SOMA}\quad\legsw{cv-fsam-ortho-muon-stale-momentum}{SOMA}\quad
  \legsw{cv-randsam-muon}{RandSAM-Muon}\quad\legsw{cv-soma-prens5}{SOMA-PreNS5}\quad\legsw{cv-op-soma-postns5}{OP-SOMA-PostNS5}\quad\legsw{cv-msoma}{MSOMA}\par}}

\pgfplotsset{
  curve axis/.style={width=\columnwidth, height=0.72\columnwidth, grid=major, grid style={gray!20}, xlabel={Epoch}, tick align=outside,
    tick label style={font=\scriptsize}, label style={font=\footnotesize}, title style={font=\footnotesize}, scaled y ticks=false},
  grid curve axis/.style={width=0.40\textwidth, height=0.235\textwidth, grid=major, grid style={gray!20}, tick align=outside,
    tick label style={font=\scriptsize}, label style={font=\footnotesize}, title style={font=\footnotesize, yshift=-2pt}, scaled y ticks=false},
}
""")
    open("common/preamble.tex", "w").write("\n".join(pre))
    # ---------------- single plots (no legend; use \curveslegend below) ----------------
    for m, (title, cid, E, metrics) in MODELS.items():
        for mk, col, ylabel in metrics:
            t = ["% AUTO-GENERATED", r"\begin{tikzpicture}", r"\begin{axis}[curve axis, title={%s}, ylabel={%s}, xmin=1, xmax=%d]" % (title, ylabel, E)]
            t += [r"\addplot[%s] table[col sep=comma, x=epoch, y=%s]{\curvesroot/data/%s/%s.csv};" % (key(o), mk, m, o) for o in OPT]
            t += [r"\end{axis}", r"\end{tikzpicture}", ""]
            open(f"plots/{m}_{mk}.tex", "w").write("\n".join(t))
    # ---------------- 3 x 2 grid: rows = datasets, columns = metrics ----------------
    g = ["% AUTO-GENERATED: rows = datasets, columns = metrics (train loss | Val ppl or Val acc)", r"\begin{tikzpicture}",
         r"\begin{groupplot}[grid curve axis, group style={group size=2 by 3, horizontal sep=1.6cm, vertical sep=1.5cm}]"]
    for r, (m, (title, cid, E, metrics)) in enumerate(MODELS.items()):
        for c, (mk, col, ylabel) in enumerate(metrics):
            opts = ["xmin=1", "xmax=%d" % E, "title={%s}" % title, "ylabel={%s}" % ylabel] + (["xlabel={Epoch}"] if r == 2 else [])
            g.append(r"\nextgroupplot[" + ", ".join(opts) + "]")
            g += [r"\addplot[%s] table[col sep=comma, x=epoch, y=%s]{\curvesroot/data/%s/%s.csv};" % (key(o), mk, m, o) for o in OPT]
    g += [r"\end{groupplot}", r"\end{tikzpicture}", ""]
    open("plots/grid_all.tex", "w").write("\n".join(g))
    open("figure_curves.tex", "w").write(
        "% AUTO-GENERATED\n\\begin{figure*}[t]\n  \\centering\n  \\fitwidth{\\input{\\curvesroot/plots/grid_all.tex}}\n\n  \\vspace{4pt}\n  \\curveslegend\n"
        "  \\caption{Training curves of the fifteen optimizers (mean over 3 seeds) on FineWeb-Edu NanoGPT, FineWeb-Edu Pythia and the CIFAR-10 Airbench CNN: "
        "training loss, and validation perplexity (language models) or validation accuracy (CNN), per epoch. Colour marks the base optimizer family: AdamW (red shades), "
        "SGD (blue shades), Muon (green shades). Training loss of the single-pass methods (SOMA, SOMA-PreNS5, OP-SOMA-PostNS5, RandSAM-Muon, MSAM, MSOMA) "
        "is measured at the perturbed weights.}\n  \\label{fig:curves}\n\\end{figure*}\n")
    open("main.tex", "w").write(r"""% Complete example: compile with pdfLaTeX; main.tex sits next to common/, data/, plots/.
\documentclass[10pt,twocolumn]{article}
\usepackage[margin=0.75in,columnsep=0.25in]{geometry}
\usepackage[T1]{fontenc}
\usepackage{amsmath,amssymb}
\newcommand{\curvesroot}{.}
\input{\curvesroot/common/preamble.tex}
\title{Training Curves of Fifteen Optimizers}\author{}\date{}
\begin{document}
\maketitle
\input{\curvesroot/figure_curves.tex}
\end{document}
""")
    open("README.md", "w").write("""# atlas_opt_cpt_curves: training curves of the 15 optimizers (continued pretraining, tuned hyper-parameters)

* `figure_curves.tex` (full-width 3x2 grid + three-row legend), `plots/grid_all.tex`, and 6 single plots `plots/<model>_<metric>.tex`
  (nanogpt, pythia70m: train_loss, val_ppl; cifar10: train_loss, val_acc).
* `data/<model>/<optimizer>.csv`: per-epoch mean and sd over 3 seeds; the `.tex` files only read these. `common/preamble.tex`: colours, styles, `\\curveslegend`.
* Colours: AdamW family red shades (AdamW, SAW, FSAW), SGD family blue shades (SGD, SAM, FSAM, MSAM), Muon family green shades (8 optimizers); line styles differ inside a family.
* Sources (read only): /home/anant/atlas_opt/cpt_results/*_v2_logs.csv; CIFAR-10 of the 11 earlier optimizers: /home/anant/atlas_opt_v2/logs/cifar10_v2_logs.csv.
Overleaf: upload the folder; preamble `\\newcommand{\\curvesroot}{atlas_opt_cpt_curves}` + `\\input{\\curvesroot/common/preamble.tex}`; body `\\input{\\curvesroot/figure_curves.tex}`
(or `\\input{\\curvesroot/plots/<model>_<metric>.tex}` inside a `figure`, with `\\curveslegend` below it).
""")
    print("done")


if __name__ == "__main__":
    main()


==> atlas_opt_v2_curves/tools/make_curves.py <==
"""Training curves of the 11 optimizers on the 3 models (normal experiments, not PTQ / forgetting): 9 pgfplots/TikZ plots.

Per model: (1) training loss, (2) validation accuracy, (3) validation perplexity, per epoch, mean over the 3 pretraining seeds.
Source (read-only): /home/anant/atlas_opt_v2/logs/{nanogpt,pythia70m,cifar10}_v2_logs.csv. Nothing in atlas_opt / atlas_opt_v2 is modified.
Notes: language models: accuracy = next-token accuracy (%), perplexity = exp(validation loss); CIFAR-10: accuracy = top-1 accuracy (%) on the 5,000-image validation set held out from the training set (not the test set),
"perplexity" = exp(validation cross-entropy), computed here per seed (the CNN log has no perplexity column).
Validation metrics of all models use the first 50 batches of a fixed validation stream (LM: ~0.41M tokens), identical for every optimizer.
Training loss of the single-gradient-pass methods (SOMA, SOMA-PreNS5, OP-SOMA-PostNS5, RandSAM-Muon) is measured at the perturbed weights.

  python tools/make_curves.py  ->  data/, plots/, figure_curves.tex, main.tex, README.md
"""
import csv, math, os, shutil, statistics as st
ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
os.chdir(ROOT)
SRC = "/home/anant/atlas_opt_v2/logs"
SEEDS = {"42", "43", "44"}
MODELS = {"nanogpt": ("nanoGPT (GPT-2 small)", "nanogpt_v2"), "pythia70m": ("Pythia-70M", "pythia70m_v2"), "cifar10": ("airbench CNN, CIFAR-10", "cifar10_v2")}
NAMES = {"adam": "AdamW", "sgd": "SGD", "muon": "Muon", "sam": "SAM", "fsam": "FSAM", "muon_sam": "SpecSAM-Muon", "fsam_ortho_muon": "FP-SOMA",
         "fsam_ortho_muon_stale_momentum": "SOMA", "randsam_muon": "RandSAM-Muon", "soma_prens5": "SOMA-PreNS5", "op_soma_postns5": "OP-SOMA-PostNS5"}
STYLE = {"adam": ("000000", "solid"), "sgd": ("7F7F7F", "solid"), "muon": ("0072B2", "solid"), "sam": ("E69F00", "solid"), "fsam": ("E69F00", "densely dashed"),
         "muon_sam": ("56B4E9", "densely dashed"), "fsam_ortho_muon": ("009E73", "solid"), "fsam_ortho_muon_stale_momentum": ("CC79A7", "solid"),
         "randsam_muon": ("D55E00", "densely dashed"), "soma_prens5": ("6A3D9A", "solid"), "op_soma_postns5": ("8C564B", "densely dashed")}
METRICS = {"train_loss": ("Training loss", "train_loss"), "val_acc": ("Validation accuracy (\\%)", "val_acc"), "val_ppl": ("Validation perplexity", "val_ppl")}
key = lambda o: "cv-" + o.replace("_", "-")
sd = lambda xs: st.stdev(xs) if len(xs) > 1 else 0.0


def load(cid, lm):
    per = {}
    for r in csv.DictReader(open(f"{SRC}/{cid}_logs.csv")):
        if r["seed"] not in SEEDS or r["optimizer"] not in NAMES:
            continue
        vl = float(r["val_loss"])
        per.setdefault((r["optimizer"], int(r["epoch"])), []).append(
            (float(r["train_loss"]), float(r["val_accuracy"]), float(r["val_perplexity"]) if lm else math.exp(vl)))
    return per


def main():
    for d in ("data", "plots", "common"):
        shutil.rmtree(d, ignore_errors=True)
    os.makedirs("data"); os.makedirs("plots"); os.makedirs("common")
    ranges = {}
    for m, (title, cid) in MODELS.items():
        per = load(cid, m != "cifar10")
        epochs = sorted({e for (_, e) in per})
        for o in NAMES:
            assert all(len(per[(o, e)]) == 3 for e in epochs), (m, o)
            os.makedirs(f"data/{m}", exist_ok=True)
            with open(f"data/{m}/{o}.csv", "w", newline="") as f:
                w = csv.writer(f); w.writerow(["epoch", "train_loss", "train_loss_sd", "val_acc", "val_acc_sd", "val_ppl", "val_ppl_sd"])
                for e in epochs:
                    v = per[(o, e)]
                    w.writerow([e] + [f"{x:.5f}" for i in range(3) for x in (st.mean(t[i] for t in v), sd([t[i] for t in v]))])
        ranges[m] = len(epochs)
    pre = ["% AUTO-GENERATED by tools/make_curves.py", r"\usepackage{pgfplots}", r"\usepgfplotslibrary{groupplots}", r"\pgfplotsset{compat=1.17}",
           r"\providecommand{\figroot}{atlas_opt_v2_curves}  % folder that contains data/", ""]
    for o, (hexcol, dash) in STYLE.items():
        pre += [r"\definecolor{c%s}{HTML}{%s}" % (key(o), hexcol),
                r"\pgfplotsset{%s/.style={color=c%s, %s, line width=0.8pt, mark=none}}" % (key(o), key(o), dash)]
    pre.append(r"""
\pgfplotsset{
  curve axis/.style={width=\columnwidth, height=0.72\columnwidth, grid=major, grid style={gray!25}, xlabel={Epoch},
    tick label style={font=\scriptsize}, label style={font=\footnotesize}, title style={font=\footnotesize},
    legend style={font=\tiny, draw=none, fill=white, fill opacity=0.8, text opacity=1}, scaled y ticks=false},
  grid curve axis/.style={width=0.31\textwidth, height=0.25\textwidth, grid=major, grid style={gray!25},
    tick label style={font=\tiny}, label style={font=\scriptsize}, title style={font=\scriptsize, yshift=-2pt}, scaled y ticks=false},
}
""")
    open("common/preamble.tex", "w").write("\n".join(pre))
    # ---- 9 single plots ----
    for m, (title, cid) in MODELS.items():
        for mk, (ylabel, col) in METRICS.items():
            t = ["% AUTO-GENERATED", r"\begin{tikzpicture}", r"\begin{axis}[curve axis, title={%s}, ylabel={%s}, xmin=1, xmax=%d," % (title, ylabel, ranges[m]),
                 "  legend pos=%s]" % ("south east" if mk == "val_acc" else "north east")]
            for o in NAMES:
                t += [r"\addplot[%s] table[col sep=comma, x=epoch, y=%s]{\figroot/data/%s/%s.csv};" % (key(o), col, m, o), r"\addlegendentry{%s}" % NAMES[o]]
            t += [r"\end{axis}", r"\end{tikzpicture}", ""]
            open(f"plots/{m}_{mk}.tex", "w").write("\n".join(t))
    # ---- 3x3 grid (rows = models, columns = metrics), one shared legend ----
    g = ["% AUTO-GENERATED: rows = models, columns = training loss / validation accuracy / validation perplexity", r"\begin{tikzpicture}",
         r"\begin{groupplot}[grid curve axis, group style={group size=3 by 3, horizontal sep=1.45cm, vertical sep=1.35cm}]"]
    for r, (m, (title, cid)) in enumerate(MODELS.items()):
        for c, (mk, (ylabel, col)) in enumerate(METRICS.items()):
            opts = ["xmin=1", "xmax=%d" % ranges[m]]
            if r == 0: opts.append("title={%s}" % ylabel)                       # column titles = metric names
            if c == 0: opts.append("ylabel={%s}" % title.split(" (")[0].split(",")[0])   # row labels = model names
            if r == 2: opts.append("xlabel={Epoch}")
            first = r == 0 and c == 0
            if first: opts += ["legend to name=curveslegend", "legend columns=6", r"legend style={font=\scriptsize, draw=none}"]
            g.append(r"\nextgroupplot[" + ", ".join(opts) + "]")
            for o in NAMES:
                g.append(r"\addplot[%s] table[col sep=comma, x=epoch, y=%s]{\figroot/data/%s/%s.csv};" % (key(o), col, m, o))
                if first: g.append(r"\addlegendentry{%s}" % NAMES[o])
    g += [r"\end{groupplot}", r"\end{tikzpicture}", ""]
    open("plots/grid_all.tex", "w").write("\n".join(g))
    open("figure_curves.tex", "w").write(
        "% AUTO-GENERATED\n\\begin{figure*}[t]\n  \\centering\n  \\input{\\figroot/plots/grid_all.tex}\n\n  \\vspace{3pt}\n  \\ref{curveslegend}\n"
        "  \\caption{Pretraining curves of the eleven optimizers (mean over 3 seeds) on nanoGPT, Pythia-70M and the CIFAR-10 CNN: training loss, validation accuracy "
        "and validation perplexity per epoch. For CIFAR-10 the perplexity is $\\exp$ of the validation cross-entropy. Training loss of single-pass methods "
        "(SOMA, SOMA-PreNS5, OP-SOMA-PostNS5, RandSAM-Muon) is measured at the perturbed weights.}\n  \\label{fig:curves}\n\\end{figure*}\n")
    open("main.tex", "w").write(r"""% Complete example: compile with pdfLaTeX; main.tex sits next to common/, data/, plots/.
\documentclass[10pt,twocolumn]{article}
\usepackage[margin=0.75in,columnsep=0.25in]{geometry}
\usepackage[T1]{fontenc}
\usepackage{amsmath,amssymb}
\usepackage{hyperref}
\newcommand{\figroot}{.}
\input{\figroot/common/preamble.tex}
\title{Training Curves of Eleven Optimizers}
\author{}\date{}
\begin{document}
\maketitle
\section{Training curves}
Figure~\ref{fig:curves} shows the full 3$\times$3 grid. Each panel is also available as a single-column plot
(\texttt{plots/<model>\_<metric>.tex}), e.g. Figure~\ref{fig:single}.

\input{\figroot/figure_curves.tex}

\begin{figure}[t]
  \centering
  \input{\figroot/plots/nanogpt_val_ppl.tex}
  \caption{Single plot example: validation perplexity of nanoGPT.}
  \label{fig:single}
\end{figure}
\end{document}
""")
    open("README.md", "w").write("""# atlas_opt_v2_curves: training curves of the 11 optimizers on 3 models (normal experiments)

* `plots/<model>_<metric>.tex`: 9 single-column plots (models: nanogpt, pythia70m, cifar10; metrics: train_loss, val_acc, val_ppl).
* `plots/grid_all.tex` + `figure_curves.tex`: all 9 as one 3x3 full-width figure with a shared legend.
* `data/<model>/<optimizer>.csv`: per-epoch mean and sd over 3 seeds (the .tex files only read these). `common/preamble.tex`: styles.
* Source: /home/anant/atlas_opt_v2/logs/*_v2_logs.csv (read only). Regenerate: `python tools/make_curves.py`.
Overleaf: upload this folder; preamble `\\newcommand{\\figroot}{atlas_opt_v2_curves}` + `\\input{\\figroot/common/preamble.tex}`; body `\\input{\\figroot/figure_curves.tex}`
or `\\input{\\figroot/plots/<model>_<metric>.tex}` inside a `figure`.
""")
    print("epochs per model:", ranges)


if __name__ == "__main__":
    main()

